Reconstruction of semileptonically decaying beauty hadrons produced in high energy pp collisions

It is well known that in $b$ hadron decays with a single unreconstructible final state particle, the decay kinematics can be solved up to a quadratic ambiguity, without any knowledge of the $b$ hadron momentum. We present a method to infer the momenta of $b$ hadrons produced in hadron collider experiments using information from their reconstructed flight vectors. Our method is strictly agnostic to the decay itself, which implies that it can be validated with control samples of topologically similar decays to fully reconstructible final states. A multivariate regression algorithm based on the flight information provides a $b$ hadron momentum estimate with a resolution of around 60% which is sufficient to select the correct solution to the quadratic equation in around 70% of cases. This will improve the ability of hadron collider experiments to make differential decay rate measurements with semileptonic $b$ hadron decays.

==> copy_figs.sh <==
python makeCorrelationTable.py
SRC=../plots/
cp ${SRC}/13TeV_KMuNu_NOCUTS_1D_B_P.pdf Fig1a.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_1D_B_PT.pdf Fig1b.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_1D_B_ETA.pdf Fig1c.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_2D_B_ETA_PT.pdf Fig2a.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_2D_B_ETA_PT.pdf Fig2b.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_1D_FINVSINTHETA.pdf Fig3a.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_2D_P_FINVSINTHETA.pdf Fig3b.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_1D_FMAG.pdf Fig4a.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_2D_P_FMAG.pdf Fig4b.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_2D_2VARlin.pdf Fig5.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_1D_Res_AllRegr.pdf Fig6a.pdf
cp ${SRC}/13TeV_KMuNu_NOCUTS_Prof_Res_AllRegr_B_HADRON_ETA.pdf Fig6b.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_2D_PAPB.pdf Fig7.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_Q2correctnessProf_B_HADRON_ETA.pdf Fig8a.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_Q2correctnessProf_Q2.pdf Fig8b.pdf
cp ${SRC}/13TeV_KMuNu_DiffCUTS_Q2correctness_Q2.pdf Fig9.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_Q2resLOG.pdf Fig10.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_Q2purity_BEST1_RAND1.pdf Fig11a.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_Q2purity_BEST3_RAND1.pdf Fig11b.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_1DSB_VIS_M.pdf Fig12a.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_1DSB_MCORR.pdf Fig12b.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_1DSB_REGR_2VARlin_BMASS.pdf Fig12c.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_1DSB_REGR_2VARlin_M2MISS.pdf Fig12d.pdf
cp ${SRC}/13TeV_KMuNu_KMuNuCUTS_ROC_KstMuNu.pdf Fig13.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_1D_ASY.pdf Fig14a.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Q2correctnessProf_ASY.pdf Fig14b.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Mix_TAUraw_TAG_BS.pdf Fig15a.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Mix_TAUrdmquad_TAG_BS.pdf Fig15b.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Mix_TAUquad_TAG_BS.pdf Fig15c.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Mix_TAUquadLgASY_TAG_BS.pdf Fig15d.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Ypurity_2D_Y_VISY.pdf Fig16a.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Ypurity_2D_Y_BESTY.pdf Fig16b.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Ypurity_BEST1_VIS1.pdf Fig17a.pdf
cp ${SRC}/13TeV_DsMuNu_DsMuNuCUTS_Ypurity_BEST2_VIS1.pdf Fig17b.pdf



==> makeCorrelationTable.py <==
import json
# make a table for the paper based on data from json files
# with correlations between momentum and the regression variables

# rows correspond to different selection cuts and sqrt(s)
ROWS = []
for sqrts in ['7','13','100']:
    ROWS.append("\\hline\n")
    ROWS.append(('NOCUTS',sqrts,'None',sqrts+' TeV'))
    ROWS.append(("KMuNuNOACC",sqrts,'$P,p_T$',sqrts+' TeV'))
    ROWS.append(("KMuNuCUTS",sqrts,'$P,p_T,\\eta$',sqrts+' TeV'))
    #ROWS.append(("KMuNuTIGHTCUTS",sqrts,'Tighter',sqrts+' TeV'))
    #ROWS.append(("KMuNuEXTRACUTS",sqrts,'All',sqrts+' TeV'))
    
print ROWS

# columns correspond to different regression options
COLUMNS = (("FINVSINTHETA",{"label":"$1/\\sin\\theta$"}),
           ("FMAG",{"label":"$|F|$"}),
           ("1VARlin",{"label":"$P_{\\rm inf}^{\\theta}$"}),
           ("2VARlin",{"label":"$P_{\\rm inf}$"}))
           #("2VARlinINACC",{"label":"2-variableACC"}),
#           ("3VARlin",{"label":"3-variable"}))

# load the data
Correlations = {}
for OPTION in ROWS:
    if not type(OPTION) == type(""):
        with open('../tmp/Correlations_%s.json'%OPTION[1]) as data_file:    
            Correlations[OPTION[1]] = json.load(data_file)

# make the table
outfile = open("Correlations.tex",'w')
#outfile.write("\\begin{tabular}{lr|%s}\n" %("c"*len(COLUMNS)))
outfile.write("\\begin{tabular}{rl%s}\n" %("c"*len(COLUMNS)))
outfile.write("\\hline\n")
outfile.write("\\hline\n")
# three header rows
#outfile.write("& & \\multicolumn{%s}{c}{$\\rho(P_{\\rm inf},P_{\\rm true})$}\\\\\n" %(len(COLUMNS)))
outfile.write("& & \\multicolumn{%s}{c}{Correlation coefficient}\\\\\n" %(len(COLUMNS)))
#outfile.write("Cuts & $\\sqrt{s}$")
outfile.write("$\\sqrt{s}$ & Cuts")
for C in COLUMNS:
    NAME = C[0]
    COLUMN = C[1]
    outfile.write("& %s" %(COLUMN["label"]))
outfile.write("\\\\\n")
outfile.write("\\hline\n")
# the main rows of the tables
for OPTION in ROWS:
    if type(OPTION) == type(""): 
        outfile.write(OPTION)
    else:
        outfile.write("%s & %s" %(OPTION[3],OPTION[2]))
        for C in COLUMNS:
            NAME = C[0]
            COLUMN = C[1]
            outfile.write("& %.2f" %(Correlations[OPTION[1]][OPTION[0]+"_"+NAME]))
        outfile.write("\\\\\n")
outfile.write("\\hline\n")
outfile.write("\\hline\n")
outfile.write("\\end{tabular}\n")
outfile.close()

# since we don't include the global variables in the paper
# stop here!
import sys
sys.exit()

######### global variables
for CMS in ["7","13","100"]:
    with open('../tmp/Correlations_GlobalVars_%s.json'%CMS) as data_file:    
        Correlations[CMS] = json.load(data_file)
outfile = open("CorrelationsPTMISS.tex",'w')
outfile.write("\\begin{tabular}{cccc}\n")
outfile.write("Version & 7 TeV & 13 TeV & 100 TeV \\\\\n")
outfile.write("\\hline\n")
for OPT in ["PT_MISS_B","PT_MISS_C","PT_MISS_D","PT_MISS_E","PT_MISS_F"]:
    name = OPT.split("_")[-1]
    outfile.write("%s" %(name))
    for CMS in ["7","13","100"]:
        outfile.write("& %.3f" %Correlations[CMS][OPT])
    outfile.write("\\\\\n")
outfile.write("\\end{tabular}\n")
outfile.close()

